The Disk Luminosity Deficit as a Tracer of Disk Recession during Soft-to-Hard Transitions in Black Hole X-ray Binaries

Tracing the evolution of the thin accretion disk during the soft-to-hard state transition in black hole X-ray binaries (BHXRBs) remains difficult because conventional spectral estimates of the disk inner radius become highly model-dependent once the thermal component weakens. As an alternative approach, we systematically analyze RXTE/PCA observations of 26 BHXRBs and use the thermal disk luminosity deficit as an empirical tracer of disk recession. In 24 outbursts, the disk luminosity decays exponentially in the soft state, then drops significantly below the extrapolated baseline. This thermal luminosity deficit provides evidence for reduced disk radiative efficiency caused by the outward recession of the optically thick disk. Under this framework, we found that the estimated characteristic truncation radius increases rapidly as the systems evolve through the soft-to-hard transition. This interpretation is supported by timing analysis: in observations with well-constrained power density spectra, the characteristic frequencies of broadband noise and low-frequency QPOs generally decrease as the inferred truncation radius increases, consistent with the expansion of a hot inner flow. The onset and rate of recession vary substantially across different sources and outbursts. Our results demonstrate that luminosity deficits provide a practical empirical tracer of thin-disk recession during soft-to-hard transitions, when direct spectral radius measurements become unreliable.

==> anc/rtr_constrained_table_mrt.txt <==
Title: The Disk Luminosity Deficit as a Tracer of Disk Recession during Soft-to-Hard Transitions in Black Hole X-ray Binaries
Authors: Xu S.-E., You B., Long Y., Yan Z., Zdziarski A., Hu R.-X., Markowitz A.
Table: Constrained disk truncation radius ratios (R_tr/R_ISCO) during post-soft-state decays
================================================================================
Byte-by-byte Description of file: rtr_constrained_table_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label       Explanations
--------------------------------------------------------------------------------
   1- 19 A19    ---     Source      Source name
  21- 26 A6     ---     Outburst    Outburst year label
  28- 43 A16    ---     ObsID       RXTE/PCA observation identifier
  45- 54 F10.4  d       MJD         Modified Julian Date of observation
  56- 63 F8.2   d       dt          Time elapsed since t_end (MJD - t_end)
  65- 72 F8.3   ---     Rtr         Inferred truncation radius ratio R_tr/R_ISCO
  74- 81 F8.3   ---     e_Rtr       Uncertainty on R_tr/R_ISCO
  83- 92 E10.3  ---     mdotExp     Extrapolated Eddington-scaled accretion rate
  94-103 E10.3  ---     e_mdotExp   Uncertainty on mdotExp
 105-105 I1     ---     FlagDisk    [0/1] Spectral disk constraint flag (1=well constrained)
--------------------------------------------------------------------------------
4U 1543-47          2002   70133-01-29-00   52474.1812     1.08    1.324    0.241  4.597e-02  8.223e-03 1
4U 1543-47          2002   70133-01-30-00   52474.9348     1.83    1.454    0.302  4.242e-02  7.613e-03 0
4U 1543-47          2002   70133-01-31-01   52477.2254     4.12    1.988    0.366  3.321e-02  6.028e-03 1
4U 1543-47          2002   70124-02-01-00   52478.6874     5.58    2.268    0.421  2.841e-02  5.195e-03 1
4U 1543-47          2002   70124-02-02-00   52479.7437     6.64    2.486    0.467  2.538e-02  4.667e-03 1
4U 1543-47          2002   70124-02-03-00   52480.6656     7.56    3.169    0.588  2.300e-02  4.251e-03 1
4U 1543-47          2002   70128-01-01-01   52481.0504     7.95    3.336    0.619  2.208e-02  4.088e-03 1
4U 1543-47          2002   70128-01-01-00   52481.2815     8.18    3.418    0.634  2.154e-02  3.994e-03 1
4U 1543-47          2002   70124-02-05-00   52482.9116     9.81    4.120    0.790  1.810e-02  3.387e-03 0
4U 1543-47          2002   70124-02-06-00   52483.9534    10.85    4.870    0.919  1.619e-02  3.049e-03 0
4U 1543-47          2002   70124-02-07-00   52484.0360    10.93    4.971    0.942  1.605e-02  3.023e-03 0
4U 1543-47          2002   70124-02-08-00   52485.7381    12.63    7.391    1.450  1.338e-02  2.547e-03 0
4U 1543-47          2002   70124-02-09-00   52486.7995    13.70    8.382    1.623  1.195e-02  2.288e-03 0
4U 1543-47          2002   70128-01-02-00   52487.3148    14.21   10.114    1.947  1.131e-02  2.173e-03 0
4U 1543-47          2002   70128-01-02-01   52487.8855    14.78   10.896    2.108  1.064e-02  2.052e-03 0
4U 1543-47          2002   70124-02-10-00   52488.0399    14.94    3.813    0.745  1.047e-02  2.020e-03 0
4U 1543-47          2002   70124-02-11-00   52489.2071    16.10   12.176    2.557  9.241e-03  1.797e-03 0
4U 1543-47          2002   70124-02-11-01   52489.3126    16.21   12.297    2.785  9.137e-03  1.778e-03 0
4U 1543-47          2002   70124-02-12-00   52490.1399    17.04   13.913    2.770  8.365e-03  1.636e-03 0
4U 1543-47          2002   70124-02-13-00   52491.2407    18.14   17.477    3.706  7.437e-03  1.465e-03 0
4U 1543-47          2002   70124-02-14-00   52492.1577    19.05    4.229    0.928  6.744e-03  1.337e-03 0
4U 1543-47          2002   70124-02-15-00   52493.2154    20.11    4.679    1.024  6.024e-03  1.202e-03 0
4U 1543-47          2002   70124-02-16-00   52494.0980    20.99   14.770    4.368  5.482e-03  1.101e-03 0
4U 1543-47          2002   70124-02-04-00   52495.2142    22.11    2.720    0.663  4.866e-03  9.845e-04 0
4U 1543-47          2002   70124-02-17-00   52496.1545    23.05   15.600    5.249  4.401e-03  8.963e-04 0
4U 1543-47          2002   70124-02-18-00   52497.0780    23.97   15.769    5.130  3.988e-03  8.173e-04 0
4U 1543-47          2002   70124-02-19-00   52498.6801    25.58   17.985    3.844  3.361e-03  6.966e-04 0
4U 1543-47          2002   70124-02-20-00   52499.5737    26.47   19.292    5.092  3.055e-03  6.372e-04 0
4U 1543-47          2002   70124-02-20-01   52499.6382    26.53    5.349    1.817  3.034e-03  6.331e-04 0
4U 1543-47          2002   70124-02-21-00   52500.3299    27.23    2.779    0.790  2.818e-03  5.910e-04 0
4U 1543-47          2002   70124-02-22-00   52501.9507    28.85    2.560    1.020  2.370e-03  5.028e-04 0
4U 1543-47          2002   70124-02-23-00   52502.2214    29.12    1.491    0.442  2.303e-03  4.895e-04 0
4U 1543-47          2002   70124-02-24-00   52504.0619    30.96   11.428    3.033  1.892e-03  4.075e-04 0
4U 1543-47          2002   70124-02-25-00   52504.2683    31.16   18.038   15.125  1.851e-03  3.993e-04 0
4U 1543-47          2002   70124-02-26-00   52505.1879    32.08   14.701    3.759  1.678e-03  3.644e-04 0
4U 1543-47          2002   70124-02-28-00   52507.2342    34.13   13.857    5.419  1.348e-03  2.973e-04 0
4U 1543-47          2002   70124-02-30-00   52509.4886    36.39    8.698    2.709  1.060e-03  2.376e-04 0
4U 1543-47          2002   70124-02-31-00   52510.2693    37.17   10.311    5.092  9.751e-04  2.199e-04 0
4U 1543-47          2002   70124-02-37-00   52516.0601    42.96    8.740    2.622  5.255e-04  1.237e-04 0
4U 1543-47          2002   70124-02-39-00   52522.9785    49.88    3.528    1.587  2.510e-04  6.224e-05 0
4U 1543-47          2002   70124-02-40-00   52525.0251    51.92    1.884    0.879  2.018e-04  5.079e-05 0
GRO J1655-40        1996   20402-02-25-00   50674.4688     1.75   10.457    1.216  3.221e-02  3.741e-03 1
GRO J1655-40        1996   20402-02-26-00   50678.5875     5.87   26.021    3.093  3.076e-02  3.642e-03 0
GRO J1655-40        1996   20402-02-27-00   50685.4553    12.74   49.483    6.790  2.849e-02  3.484e-03 0
GRO J1655-40        1996   20402-02-28-01   50689.1896    16.47  336.156   81.161  2.732e-02  3.401e-03 0
GRO J1655-40        1996   20402-02-28-00   50692.1100    19.39  399.363  102.689  2.645e-02  3.338e-03 0
GRO J1655-40        2005   91702-01-76-00   53628.2945     0.30    1.121    0.087  8.894e-03  6.919e-04 1
GRO J1655-40        2005   91702-01-71-03   53628.9245     0.94    1.515    0.119  8.596e-03  6.732e-04 1
GRO J1655-40        2005   91702-01-71-04   53628.9911     1.00    1.418    0.111  8.565e-03  6.713e-04 1
GRO J1655-40        2005   91702-01-79-01   53629.3933     1.40    1.495    0.118  8.381e-03  6.596e-04 1
GRO J1655-40        2005   91702-01-79-00   53630.5428     2.55    1.663    0.133  7.875e-03  6.276e-04 1
GRO J1655-40        2005   91702-01-80-01   53632.5411     4.55    2.527    0.206  7.068e-03  5.757e-04 1
GRO J1655-40        2005   91702-01-81-00   53633.5240     5.53    3.327    0.275  6.702e-03  5.518e-04 0
GRO J1655-40        2005   91702-01-80-02   53634.1136     6.12    3.740    0.313  6.492e-03  5.380e-04 0
GRO J1655-40        2005   91702-01-81-01   53634.3551     6.37    3.949    0.330  6.407e-03  5.325e-04 1
GRO J1655-40        2005   91702-01-81-02   53635.5133     7.52    5.198    0.443  6.018e-03  5.067e-04 0
GRO J1655-40        2005   91702-01-87-03   53636.2059     8.22    5.917    0.509  5.797e-03  4.919e-04 0
GRO J1655-40        2005   91702-01-82-00   53636.4904     8.50    8.029    0.685  5.708e-03  4.859e-04 0
GRO J1655-40        2005   91704-01-01-00   53637.1893     9.20    6.865    0.598  5.496e-03  4.716e-04 0
GRO J1655-40        2005   91704-01-01-01   53637.3561     9.37    7.003    0.604  5.447e-03  4.682e-04 0
GRO J1655-40        2005   91704-01-01-02   53637.5200     9.53    7.113    0.624  5.399e-03  4.650e-04 0
GRO J1655-40        2005   91702-01-86-00   53638.4052    10.42    7.954    0.696  5.146e-03  4.477e-04 0
GRO J1655-40        2005   91702-01-86-01   53639.1535    11.16    4.888    0.433  4.942e-03  4.336e-04 0
GRO J1655-40        2005   91702-01-86-04   53639.2154    11.23    9.086    0.823  4.926e-03  4.325e-04 0
GRO J1655-40        2005   91702-01-86-05   53639.4855    11.50    8.412    0.750  4.854e-03  4.275e-04 0
GRO J1655-40        2005   91702-01-87-00   53640.2714    12.28    9.868    0.891  4.652e-03  4.134e-04 0
GRO J1655-40        2005   91702-01-87-01   53641.0501    13.06   10.342    0.946  4.460e-03  3.999e-04 0
GRO J1655-40        2005   91702-01-87-04   53641.8967    13.91   10.877    1.031  4.261e-03  3.857e-04 0
GRO J1655-40        2005   91702-01-87-02   53642.3682    14.38   11.118    1.017  4.153e-03  3.780e-04 0
GRO J1655-40        2005   91702-01-88-00   53643.1218    15.13   11.446    1.058  3.987e-03  3.660e-04 0
GRO J1655-40        2005   91702-01-88-03   53643.4208    15.43   10.042    0.940  3.923e-03  3.614e-04 0
GRO J1655-40        2005   91702-01-88-02   53644.3332    16.34   13.302    1.259  3.734e-03  3.476e-04 0
GRO J1655-40        2005   91702-01-88-01   53645.3849    17.40   13.802    1.325  3.528e-03  3.323e-04 0
GRO J1655-40        2005   91702-01-20-10   53646.2331    18.24   14.232    1.387  3.369e-03  3.205e-04 0
GRO J1655-40        2005   91702-01-20-12   53646.2960    18.31   14.413    1.394  3.358e-03  3.197e-04 0
GRO J1655-40        2005   91702-01-20-11   53647.1842    19.19    8.666    0.846  3.200e-03  3.078e-04 0
GRO J1655-40        2005   91702-01-30-10   53648.0018    20.01   15.182    1.509  3.062e-03  2.972e-04 0
GRO J1655-40        2005   91702-01-30-13   53648.0678    20.08   16.770    1.656  3.051e-03  2.964e-04 0
GRO J1655-40        2005   91702-01-30-14   53648.1330    20.14   17.080    1.721  3.040e-03  2.955e-04 0
GRO J1655-40        2005   91702-01-88-05   53648.9849    21.00   18.549    1.846  2.903e-03  2.850e-04 0
GRO J1655-40        2005   91702-01-30-12   53649.0539    21.06   13.862    1.840  2.893e-03  2.841e-04 0
GRO J1655-40        2005   91702-01-30-11   53649.9810    21.99   19.530    2.035  2.751e-03  2.731e-04 0
GRO J1655-40        2005   91702-01-37-10   53650.0605    22.07   19.950    2.002  2.739e-03  2.722e-04 0
GRO J1655-40        2005   91702-01-37-12   53651.0160    23.03   20.220    2.175  2.601e-03  2.612e-04 0
GRO J1655-40        2005   91702-01-37-11   53651.1137    23.12   20.634    2.174  2.587e-03  2.602e-04 0
GRO J1655-40        2005   91702-01-38-10   53651.9657    23.98   23.241    2.391  2.471e-03  2.508e-04 0
GRO J1655-40        2005   91702-01-38-13   53652.3955    24.41   23.516    3.363  2.414e-03  2.462e-04 0
GRO J1655-40        2005   91702-01-36-11   53653.0460    25.06   23.993    2.593  2.331e-03  2.395e-04 0
GRO J1655-40        2005   91702-01-38-11   53653.9032    25.91   23.759    2.544  2.225e-03  2.308e-04 0
GRO J1655-40        2005   91702-01-36-12   53653.9634    25.97    4.300    0.504  2.218e-03  2.302e-04 0
GRO J1655-40        2005   91702-01-36-10   53655.5462    27.56    5.421    0.748  2.036e-03  2.151e-04 0
GRO J1655-40        2005   91702-01-38-15   53656.3274    28.34   24.270    3.384  1.951e-03  2.080e-04 0
GRO J1655-40        2005   91702-01-42-11   53657.1759    29.19    6.449    1.239  1.864e-03  2.005e-04 0
GRO J1655-40        2005   91702-01-42-10   53658.0295    30.04   24.557    5.651  1.780e-03  1.933e-04 0
GRO J1655-40        2005   91702-01-42-12   53658.1588    30.17   29.372    4.571  1.767e-03  1.922e-04 0
GRO J1655-40        2005   91702-01-42-13   53658.2824    30.29    4.934    1.562  1.756e-03  1.912e-04 0
GRO J1655-40        2005   91702-01-43-13   53659.8085    31.82    6.114    1.828  1.616e-03  1.790e-04 0
GRO J1655-40        2005   91702-01-43-10   53659.9266    31.94   23.232    4.627  1.606e-03  1.781e-04 0
GRO J1655-40        2005   91702-01-43-12   53660.6546    32.67   28.660    4.103  1.544e-03  1.725e-04 0
GRO J1655-40        2005   91702-01-43-15   53660.9817    32.99   26.061    7.149  1.517e-03  1.701e-04 0
GRO J1655-40        2005   91702-01-43-11   53661.0738    33.08   18.040    2.569  1.509e-03  1.694e-04 0
GRO J1655-40        2005   91702-01-43-16   53661.3689    33.38   20.980    6.780  1.486e-03  1.673e-04 0
GRO J1655-40        2005   91702-01-44-12   53661.9597    33.97   26.141    6.276  1.439e-03  1.630e-04 0
GRO J1655-40        2005   91702-01-44-10   53662.0078    34.02   24.905   12.090  1.435e-03  1.627e-04 0
GRO J1655-40        2005   91702-01-44-13   53662.8075    34.82    5.040    0.842  1.374e-03  1.572e-04 0
GRO J1655-40        2005   91702-01-44-15   53663.6605    35.67   19.035    5.663  1.312e-03  1.514e-04 0
GRO J1655-40        2005   91702-01-44-16   53663.9213    35.93   20.745    4.843  1.294e-03  1.497e-04 0
GRO J1655-40        2005   91702-01-44-11   53663.9841    35.99   25.406    8.270  1.290e-03  1.493e-04 0
GRO J1655-40        2005   91702-01-53-29   53664.0045    36.02   30.030   14.659  1.288e-03  1.492e-04 0
GRO J1655-40        2005   91702-01-53-10   53664.7634    36.77    5.488    1.658  1.236e-03  1.443e-04 0
GRO J1655-40        2005   91702-01-53-11   53665.7294    37.74   24.600    4.379  1.173e-03  1.384e-04 0
GRO J1655-40        2005   91702-01-53-14   53665.8866    37.90   15.472    4.538  1.163e-03  1.374e-04 0
GRO J1655-40        2005   91702-01-53-12   53666.5874    38.60   24.231    5.137  1.120e-03  1.333e-04 0
GRO J1655-40        2005   91702-01-53-26   53666.6825    38.69   25.529    9.494  1.114e-03  1.328e-04 0
GRO J1655-40        2005   91702-01-53-28   53666.7460    38.76   23.732    7.180  1.111e-03  1.324e-04 0
GRO J1655-40        2005   91702-01-53-16   53666.8118    38.82   14.132    4.017  1.107e-03  1.320e-04 0
GRO J1655-40        2005   91702-01-53-17   53666.8698    38.88   19.197    6.857  1.103e-03  1.317e-04 0
GRO J1655-40        2005   91702-01-53-13   53667.3044    39.31   22.249    5.303  1.077e-03  1.292e-04 0
GRO J1655-40        2005   91702-01-53-23   53667.8204    39.83   14.015    2.845  1.048e-03  1.263e-04 0
GRO J1655-40        2005   91702-01-53-22   53668.2531    40.26   13.453    3.112  1.024e-03  1.239e-04 0
GRO J1655-40        2005   91702-01-53-27   53668.5672    40.58    2.973    1.228  1.006e-03  1.223e-04 0
GRO J1655-40        2005   91702-01-53-15   53668.7186    40.73   11.689    3.033  9.981e-04  1.214e-04 0
GRO J1655-40        2005   91702-01-53-18   53668.7789    40.79   20.191    8.273  9.948e-04  1.211e-04 0
GRO J1655-40        2005   91702-01-53-19   53668.8355    40.85    5.283    1.265  9.918e-04  1.208e-04 0
GRO J1655-40        2005   91702-01-54-17   53671.9217    43.93   15.650    4.569  8.393e-04  1.055e-04 0
GRO J1655-40        2005   91702-01-54-18   53671.9845    44.00    2.530    0.873  8.364e-04  1.052e-04 0
GRO J1655-40        2005   91702-01-54-12   53672.0526    44.06   20.660    8.423  8.334e-04  1.049e-04 0
GRO J1655-40        2005   91702-01-54-11   53672.7655    44.78    3.269    1.473  8.018e-04  1.017e-04 0
GRO J1655-40        2005   91702-01-54-19   53673.1566    45.17   17.836   16.459  7.850e-04  9.993e-05 0
GRO J1655-40        2005   91702-01-54-10   53673.2567    45.27   18.860    8.117  7.808e-04  9.949e-05 0
GRO J1655-40        2005   91702-01-54-20   53674.8674    46.88   16.263    6.427  7.156e-04  9.267e-05 0
GX 339-4            2002   70109-01-37-00   52694.9442     1.72    1.214    0.189  1.973e-02  2.989e-03 1
GX 339-4            2002   70128-02-02-00   52696.4774     3.25    1.262    0.197  1.847e-02  2.831e-03 1
GX 339-4            2002   60705-01-63-00   52756.0605    62.84    1.402    0.359  1.430e-03  3.628e-04 0
GX 339-4            2002   70110-01-05-10   52756.3830    63.16    1.392    0.359  1.410e-03  3.587e-04 0
GX 339-4            2002   70110-01-06-10   52760.2197    67.00    1.732    0.565  1.196e-03  3.134e-04 0
GX 339-4            2002   80102-04-02-00   52766.8941    73.67    1.419    0.395  8.982e-04  2.474e-04 0
GX 339-4            2002   80102-04-05-00   52777.1136    83.89    1.576    0.515  5.791e-04  1.718e-04 0
GX 339-4            2002   80102-04-06-00   52779.9328    86.71    1.505    0.471  5.131e-04  1.552e-04 0
GX 339-4            2002   80102-04-07-00   52784.0144    90.79    1.859    0.612  4.306e-04  1.339e-04 0
GX 339-4            2004   91105-04-10-00   53466.7592     5.41    1.274    0.156  2.296e-02  2.680e-03 1
GX 339-4            2004   91105-04-11-00   53469.3281     7.98    2.285    0.279  2.215e-02  2.675e-03 1
GX 339-4            2004   90704-01-11-00   53472.3379    10.98    2.623    0.331  2.124e-02  2.667e-03 1
GX 339-4            2004   91105-04-12-00   53474.2384    12.89    2.920    0.376  2.069e-02  2.660e-03 1
GX 339-4            2004   91105-04-13-00   53477.7470    16.39    3.302    0.445  1.971e-02  2.645e-03 1
GX 339-4            2004   90704-01-12-00   53478.9568    17.60    3.637    0.499  1.938e-02  2.639e-03 0
GX 339-4            2004   91105-04-14-00   53480.9503    19.60    4.266    0.599  1.885e-02  2.628e-03 0
GX 339-4            2004   90704-01-13-00   53482.5066    21.15    4.984    0.717  1.844e-02  2.619e-03 0
GX 339-4            2004   91105-04-15-00   53483.4188    22.07    5.378    0.780  1.821e-02  2.614e-03 0
GX 339-4            2004   91095-08-01-00   53483.7549    22.40    5.077    0.734  1.813e-02  2.611e-03 0
GX 339-4            2004   91095-08-02-00   53484.8039    23.45    6.040    0.888  1.787e-02  2.605e-03 0
GX 339-4            2004   91095-08-03-00   53485.8541    24.50    6.898    1.023  1.761e-02  2.597e-03 0
GX 339-4            2004   91105-04-16-00   53486.0651    24.71    6.786    1.097  1.756e-02  2.596e-03 0
GX 339-4            2004   91095-08-04-00   53486.7042    25.35    7.288    1.093  1.740e-02  2.591e-03 0
GX 339-4            2004   90704-01-13-02   53487.3471    25.99    7.611    1.162  1.725e-02  2.587e-03 0
GX 339-4            2004   91095-08-05-00   53487.6870    26.33    7.445    1.127  1.716e-02  2.584e-03 0
GX 339-4            2004   91095-08-06-00   53488.6375    27.28    8.451    1.297  1.694e-02  2.577e-03 0
GX 339-4            2004   91105-04-17-00   53490.1926    28.84    6.162    1.055  1.658e-02  2.565e-03 0
GX 339-4            2004   91095-08-09-00   53491.6191    30.27    9.534    1.507  1.625e-02  2.553e-03 0
GX 339-4            2004   90165-01-01-00   53492.6017    31.25   10.138    1.614  1.603e-02  2.545e-03 0
GX 339-4            2004   90165-01-01-02   53492.8722    31.52   10.714    1.729  1.597e-02  2.543e-03 0
GX 339-4            2004   90704-01-14-00   53496.0215    34.67   12.517    2.115  1.529e-02  2.515e-03 0
GX 339-4            2004   91105-04-19-00   53497.9149    36.56   11.422    2.155  1.489e-02  2.497e-03 0
GX 339-4            2004   90704-01-14-01   53499.0367    37.68   15.785    2.862  1.466e-02  2.487e-03 0
GX 339-4            2004   90704-01-14-02   53502.2214    40.87   17.895    3.375  1.403e-02  2.455e-03 0
GX 339-4            2004   90165-01-02-01   53504.5952    43.24   19.122    3.459  1.357e-02  2.430e-03 0
GX 339-4            2004   91105-04-21-00   53505.7046    44.35   19.113    3.659  1.336e-02  2.418e-03 0
GX 339-4            2004   91105-04-22-00   53508.6793    47.33   20.436    3.900  1.282e-02  2.385e-03 0
GX 339-4            2004   91105-04-23-00   53511.7698    50.42   36.623   18.342  1.228e-02  2.350e-03 0
GX 339-4            2004   90704-01-15-01   53513.6295    52.28    4.636    1.042  1.197e-02  2.328e-03 0
GX 339-4            2004   91105-04-24-00   53514.4752    53.12   32.586    6.861  1.183e-02  2.318e-03 0
GX 339-4            2004   91105-04-26-00   53523.9241    62.57   37.061    9.321  1.038e-02  2.203e-03 0
GX 339-4            2004   91105-04-27-00   53526.0523    64.70   46.035   10.479  1.007e-02  2.176e-03 0
GX 339-4            2004   91105-04-29-00   53533.4274    72.07   84.235   51.134  9.092e-03  2.081e-03 0
GX 339-4            2004   90165-01-03-03   53536.2538    74.90   69.813   22.404  8.742e-03  2.044e-03 0
GX 339-4            2004   90165-01-03-00   53537.0947    75.74    7.768    4.319  8.641e-03  2.032e-03 0
GX 339-4            2004   90165-01-03-02   53537.3687    76.02   49.183   13.079  8.608e-03  2.029e-03 0
GX 339-4            2004   91105-04-31-00   53539.0632    77.71   81.262   25.425  8.408e-03  2.007e-03 0
GX 339-4            2004   91105-04-32-00   53542.0788    80.73   65.856   18.733  8.063e-03  1.967e-03 0
GX 339-4            2004   91105-04-34-00   53548.6575    87.30  101.557   32.799  7.359e-03  1.880e-03 0
GX 339-4            2004   91105-04-36-00   53557.8385    96.49   89.664   72.458  6.477e-03  1.759e-03 0
GX 339-4            2004   91105-04-39-00   53567.2690   105.92   71.949   46.212  5.682e-03  1.638e-03 0
GX 339-4            2004   91105-04-47-00   53595.8868   134.53   47.773   41.252  3.818e-03  1.294e-03 0
GX 339-4            2004   91105-04-49-00   53603.4447   142.09   12.927    9.458  3.438e-03  1.211e-03 0
GX 339-4            2006   92704-03-11-00   54234.8586     3.99    1.385    0.081  1.368e-02  7.314e-04 1
GX 339-4            2006   92704-03-11-01   54235.7973     4.93    1.544    0.087  1.327e-02  7.119e-04 1
GX 339-4            2006   92704-04-01-00   54236.3838     5.51    1.589    0.089  1.302e-02  7.000e-04 1
GX 339-4            2006   92704-04-01-01   54236.4550     5.59    1.598    0.090  1.299e-02  6.986e-04 1
GX 339-4            2006   92704-04-01-02   54236.5235     5.65    1.591    0.087  1.296e-02  6.972e-04 1
GX 339-4            2006   92704-03-12-00   54236.5972     5.73    1.642    0.090  1.293e-02  6.957e-04 1
GX 339-4            2006   92704-04-01-03   54237.2981     6.43    1.607    0.089  1.264e-02  6.818e-04 1
GX 339-4            2006   92704-04-01-04   54237.3656     6.50    1.603    0.089  1.261e-02  6.805e-04 1
GX 339-4            2006   92704-04-01-05   54237.4332     6.56    1.572    0.087  1.258e-02  6.792e-04 1
GX 339-4            2006   92704-03-12-01   54237.5012     6.63    1.619    0.090  1.255e-02  6.779e-04 1
GX 339-4            2006   92704-04-01-06   54237.7044     6.83    1.641    0.090  1.247e-02  6.739e-04 1
GX 339-4            2006   92704-03-13-00   54238.7504     7.88    1.733    0.095  1.205e-02  6.539e-04 1
GX 339-4            2006   92704-03-13-01   54239.7437     8.87    1.759    0.097  1.167e-02  6.355e-04 0
GX 339-4            2006   92704-03-13-02   54240.3089     9.44    1.894    0.105  1.146e-02  6.253e-04 1
GX 339-4            2006   92704-03-14-00   54241.5709    10.70    1.892    0.106  1.100e-02  6.031e-04 0
GX 339-4            2006   92704-03-14-01   54242.8841    12.01    2.053    0.115  1.054e-02  5.808e-04 1
GX 339-4            2006   92704-03-14-02   54243.8650    12.99    2.141    0.120  1.020e-02  5.647e-04 1
GX 339-4            2006   92704-03-14-03   54244.9797    14.11    2.160    0.125  9.841e-03  5.469e-04 0
GX 339-4            2006   92704-04-02-00   54245.7945    14.92    2.275    0.129  9.583e-03  5.343e-04 0
GX 339-4            2006   92704-04-02-02   54245.8922    15.02    2.380    0.137  9.553e-03  5.328e-04 0
GX 339-4            2006   92704-03-16-00   54247.9233    17.05    2.739    0.166  8.942e-03  5.027e-04 0
GX 339-4            2006   92704-03-17-00   54248.8363    17.97    2.802    0.168  8.680e-03  4.897e-04 0
GX 339-4            2006   92704-03-18-00   54249.5569    18.69    2.917    0.171  8.479e-03  4.797e-04 0
GX 339-4            2006   92704-03-19-00   54250.7317    19.86    3.101    0.308  8.161e-03  4.639e-04 0
GX 339-4            2006   92704-04-02-01   54251.7083    20.84    3.419    0.273  7.905e-03  4.511e-04 0
GX 339-4            2006   92704-04-02-04   54251.8482    20.98    3.118    0.192  7.870e-03  4.493e-04 0
GX 339-4            2006   92704-03-20-00   54252.0489    21.18    3.638    0.249  7.818e-03  4.467e-04 0
GX 339-4            2006   92704-03-21-00   54253.2673    22.40    2.236    0.134  7.514e-03  4.314e-04 0
GX 339-4            2006   92704-03-22-00   54254.9260    24.06    3.732    0.247  7.119e-03  4.115e-04 0
GX 339-4            2006   92704-03-23-00   54255.4236    24.55    3.817    0.244  7.005e-03  4.057e-04 0
GX 339-4            2006   92704-04-03-00   54256.6125    25.74    3.609    0.218  6.739e-03  3.921e-04 0
GX 339-4            2006   92704-03-26-00   54258.2644    27.39    4.039    0.262  6.386e-03  3.741e-04 0
GX 339-4            2006   92704-03-27-00   54259.2891    28.42    3.979    0.250  6.177e-03  3.633e-04 0
GX 339-4            2006   92704-03-27-01   54260.6177    29.75    4.130    0.273  5.916e-03  3.498e-04 0
GX 339-4            2006   92704-03-29-00   54262.3737    31.50    2.877    0.179  5.587e-03  3.327e-04 0
GX 339-4            2006   92704-03-29-01   54263.1439    32.27    3.799    0.254  5.449e-03  3.255e-04 0
GX 339-4            2006   93119-01-01-00   54263.2244    32.35    3.758    0.238  5.434e-03  3.247e-04 0
GX 339-4            2006   92704-03-30-00   54264.2650    33.40    3.720    0.241  5.253e-03  3.152e-04 0
GX 339-4            2006   93119-01-02-00   54265.2540    34.38    3.577    0.218  5.087e-03  3.065e-04 0
GX 339-4            2006   92704-03-31-00   54265.6534    34.78    4.008    0.357  5.021e-03  3.030e-04 0
GX 339-4            2006   92704-03-32-00   54266.8325    35.96    3.592    0.252  4.832e-03  2.930e-04 0
GX 339-4            2006   93119-01-03-00   54267.2185    36.35    3.722    0.241  4.772e-03  2.898e-04 0
GX 339-4            2006   92704-03-32-01   54267.9509    37.08    3.541    0.239  4.660e-03  2.838e-04 0
GX 339-4            2006   92704-03-32-02   54268.9324    38.06    2.993    0.197  4.513e-03  2.760e-04 0
GX 339-4            2006   93119-01-04-00   54269.3100    38.44    2.975    0.187  4.458e-03  2.730e-04 0
GX 339-4            2006   92704-03-33-00   54270.0275    39.16    3.225    0.206  4.355e-03  2.675e-04 0
GX 339-4            2006   92704-03-33-01   54270.9397    40.07    2.648    0.180  4.228e-03  2.606e-04 0
GX 339-4            2006   92704-03-34-00   54272.9526    42.08    3.187    0.266  3.960e-03  2.461e-04 0
GX 339-4            2006   92704-03-35-00   54273.6969    42.83    2.751    0.199  3.865e-03  2.409e-04 0
GX 339-4            2006   92704-03-37-00   54275.6840    44.81    2.547    0.220  3.623e-03  2.277e-04 0
GX 339-4            2006   92704-03-38-00   54276.4677    45.60    2.626    0.185  3.531e-03  2.226e-04 0
GX 339-4            2006   92704-03-39-00   54277.1690    46.30    2.448    0.216  3.452e-03  2.182e-04 0
GX 339-4            2006   92704-03-40-00   54278.4780    47.61    2.082    0.147  3.308e-03  2.103e-04 0
GX 339-4            2006   92704-03-41-00   54279.2611    48.39    1.978    0.134  3.225e-03  2.056e-04 0
GX 339-4            2006   92704-03-42-00   54280.1110    49.24    2.248    0.192  3.137e-03  2.007e-04 0
GX 339-4            2006   92704-03-42-01   54281.1590    50.29    1.973    0.132  3.031e-03  1.948e-04 0
GX 339-4            2006   92704-03-43-01   54283.1913    52.32    1.630    0.141  2.837e-03  1.838e-04 0
GX 339-4            2006   92704-03-44-00   54284.0363    53.17    1.098    0.076  2.760e-03  1.795e-04 0
GX 339-4            2006   92704-03-44-01   54285.0175    54.15    1.427    0.103  2.674e-03  1.745e-04 0
GX 339-4            2006   92704-03-45-00   54287.2457    56.38    1.152    0.083  2.487e-03  1.638e-04 0
GX 339-4            2010   96409-01-05-03   55594.9024     1.45    1.311    0.139  1.201e-02  1.201e-03 1
GX 339-4            2010   96409-01-06-00   55597.2644     3.81    1.627    0.172  1.120e-02  1.154e-03 1
GX 339-4            2010   96409-01-06-01   55598.6777     5.23    1.572    0.175  1.074e-02  1.127e-03 1
GX 339-4            2010   96409-01-06-02   55601.8916     8.44    1.920    0.211  9.762e-03  1.068e-03 1
GX 339-4            2010   96409-01-07-00   55603.9929    10.54    2.094    0.239  9.172e-03  1.031e-03 0
GX 339-4            2010   96409-01-07-03   55604.9125    11.46    2.348    0.269  8.926e-03  1.015e-03 0
GX 339-4            2010   96409-01-07-01   55606.9039    13.45    2.589    0.305  8.414e-03  9.819e-04 0
GX 339-4            2010   96409-01-07-02   55607.7683    14.32    2.885    0.345  8.201e-03  9.676e-04 0
GX 339-4            2010   96409-01-08-00   55611.6131    18.16    3.968    0.496  7.318e-03  9.064e-04 0
GX 339-4            2010   96409-01-08-02   55613.7256    20.28    4.806    0.626  6.874e-03  8.742e-04 0
GX 339-4            2010   96409-01-08-01   55615.4624    22.01    4.989    0.660  6.529e-03  8.483e-04 0
GX 339-4            2010   96409-01-08-03   55616.5914    23.14    5.480    0.737  6.314e-03  8.318e-04 0
GX 339-4            2010   96409-01-09-00   55617.5641    24.11    5.185    0.698  6.134e-03  8.178e-04 0
GX 339-4            2010   96409-01-10-01   55626.5594    33.11    1.853    0.326  4.699e-03  6.965e-04 0
GX 339-4            2010   96409-01-10-02   55628.6803    35.23    6.340    1.006  4.412e-03  6.700e-04 0
GX 339-4            2010   96409-01-10-03   55630.2496    36.80    5.310    0.891  4.212e-03  6.509e-04 0
GX 339-4            2010   96409-01-11-00   55632.0719    38.62    7.216    1.171  3.990e-03  6.292e-04 0
GX 339-4            2010   96409-01-11-01   55634.0929    40.64    7.168    1.250  3.758e-03  6.058e-04 0
GX 339-4            2010   96409-01-11-02   55636.2164    42.77    8.893    1.531  3.529e-03  5.819e-04 0
GX 339-4            2010   96409-01-12-00   55638.7413    45.29   10.020    1.991  3.274e-03  5.545e-04 0
GX 339-4            2010   96409-01-12-01   55639.5189    46.07    9.823    1.766  3.200e-03  5.462e-04 0
GX 339-4            2010   96409-01-13-00   55646.3048    52.86   12.003    2.415  2.617e-03  4.784e-04 0
GX 339-4            2010   96409-01-13-01   55649.6517    56.20   10.814    2.462  2.370e-03  4.475e-04 0
H1743-322           2002   80137-01-24-00   52936.0469     0.75    1.190    0.128  1.809e-02  1.870e-03 1
H1743-322           2002   80137-01-25-00   52937.0394     1.74    1.383    0.148  1.711e-02  1.786e-03 1
H1743-322           2002   80137-01-26-00   52938.0167     2.72    1.605    0.174  1.619e-02  1.708e-03 1
H1743-322           2002   80137-01-27-00   52939.1330     3.83    1.682    0.184  1.519e-02  1.622e-03 1
H1743-322           2002   80137-01-28-00   52942.1547     6.85    2.550    0.285  1.280e-02  1.413e-03 0
H1743-322           2002   80137-01-29-00   52942.7013     7.40    2.543    0.291  1.241e-02  1.379e-03 0
H1743-322           2002   80137-02-01-00   52944.2008     8.90    3.017    0.342  1.140e-02  1.288e-03 1
H1743-322           2002   80137-01-30-00   52945.1793     9.88    3.014    0.350  1.079e-02  1.232e-03 0
H1743-322           2002   80137-02-01-01   52946.1721    10.87    3.380    0.393  1.020e-02  1.178e-03 0
H1743-322           2002   80137-01-31-00   52947.0537    11.75    3.433    0.405  9.703e-03  1.132e-03 0
H1743-322           2002   80137-01-32-00   52948.2351    12.93    3.791    0.456  9.075e-03  1.073e-03 0
H1743-322           2002   80137-01-33-00   52949.0622    13.76    3.892    0.471  8.660e-03  1.034e-03 0
H1743-322           2002   80137-02-01-02   52949.2624    13.96    2.759    0.334  8.562e-03  1.025e-03 0
H1743-322           2002   80137-01-34-00   52950.4559    15.15    4.232    0.528  8.003e-03  9.714e-04 0
H1743-322           2002   80137-01-35-00   52951.3576    16.06    1.514    0.195  7.605e-03  9.328e-04 0
H1743-322           2002   80137-01-35-01   52951.4244    16.12    4.195    0.887  7.576e-03  9.300e-04 0
H1743-322           2002   80137-01-34-02   52951.4936    16.19    3.817    0.626  7.546e-03  9.271e-04 0
H1743-322           2002   80137-01-36-00   52952.2766    16.98    2.141    0.275  7.219e-03  8.950e-04 0
H1743-322           2002   80137-02-02-00   52953.3024    18.00    3.853    0.491  6.812e-03  8.547e-04 0
H1743-322           2002   80137-02-02-01   52953.7316    18.43    4.736    0.622  6.648e-03  8.384e-04 0
H1743-322           2002   80137-02-02-02   52954.0710    18.77    5.045    0.656  6.522e-03  8.257e-04 0
H1743-322           2002   80137-01-37-00   52955.4937    20.19    5.304    0.851  6.017e-03  7.745e-04 0
H1743-322           2002   80137-01-38-00   52956.2902    20.99    5.093    0.763  5.752e-03  7.473e-04 0
H1743-322           2002   80137-01-39-00   52957.0163    21.71    4.815    0.709  5.520e-03  7.233e-04 0
H1743-322           2002   80137-01-40-00   52958.2773    22.98    3.408    0.490  5.140e-03  6.834e-04 0
H1743-322           2002   80137-02-03-03   52958.6605    23.36    2.707    0.380  5.029e-03  6.717e-04 0
H1743-322           2002   80137-02-03-04   52958.7260    23.42    4.365    0.603  5.011e-03  6.697e-04 1
H1743-322           2002   80137-02-03-00   52958.9807    23.68    5.276    0.839  4.939e-03  6.621e-04 0
H1743-322           2002   80137-02-03-02   52959.0482    23.75    4.539    0.877  4.920e-03  6.601e-04 0
H1743-322           2002   80137-02-03-01   52959.3499    24.05    4.326    0.606  4.837e-03  6.512e-04 0
H1743-322           2002   80137-01-45-00   52960.3141    25.01    4.213    0.624  4.580e-03  6.235e-04 0
H1743-322           2002   80137-01-46-00   52961.1072    25.81    3.911    0.585  4.379e-03  6.016e-04 0
H1743-322           2002   80137-01-47-00   52962.0884    26.79    3.558    0.540  4.142e-03  5.756e-04 0
H1743-322           2002   80137-01-44-00   52963.4497    28.15    3.484    0.537  3.835e-03  5.412e-04 0
MAXI J1659-152      2010   95118-01-16-01   55501.2346     0.54    1.334    0.123  2.294e-02  2.029e-03 1
MAXI J1659-152      2010   95118-01-17-00   55502.0282     1.33    1.568    0.145  2.199e-02  1.975e-03 1
MAXI J1659-152      2010   95118-01-17-01   55503.0645     2.37    1.872    0.175  2.080e-02  1.907e-03 1
MAXI J1659-152      2010   95118-01-18-00   55504.0614     3.37    2.178    0.206  1.971e-02  1.844e-03 0
MAXI J1659-152      2010   95118-01-19-00   55505.0315     4.34    2.280    0.218  1.871e-02  1.785e-03 0
MAXI J1659-152      2010   95118-01-20-00   55506.2005     5.50    2.309    0.226  1.757e-02  1.717e-03 1
MAXI J1659-152      2010   95118-01-21-00   55508.0977     7.40    2.247    0.229  1.587e-02  1.612e-03 0
SLX 1746-331        2003   80415-01-12-00   52831.6144     3.42    1.216    0.131  9.251e-03  9.913e-04 1
SLX 1746-331        2003   80415-01-12-01   52833.9897     5.79    1.391    0.158  8.929e-03  9.787e-04 1
SLX 1746-331        2003   80415-01-13-00   52838.0645     9.87    2.877    0.548  8.403e-03  9.579e-04 0
SLX 1746-331        2003   80415-01-13-02   52840.5405    12.34    4.940    1.172  8.099e-03  9.455e-04 0
SLX 1746-331        2003   80415-01-13-01   52842.6013    14.41   11.513    1.644  7.854e-03  9.354e-04 0
SLX 1746-331        2003   80415-01-14-00   52846.2727    18.08    4.978    0.667  7.436e-03  9.174e-04 0
SLX 1746-331        2003   80415-01-14-01   52849.9622    21.77    5.496    0.718  7.038e-03  8.994e-04 0
SLX 1746-331        2003   80415-01-15-00   52854.2284    26.03    3.563    0.478  6.605e-03  8.787e-04 0
SLX 1746-331        2003   80415-01-15-01   52854.4319    26.24    3.413    0.458  6.585e-03  8.777e-04 0
SLX 1746-331        2003   80415-01-17-01   52872.9128    44.72    3.694    1.154  5.000e-03  7.870e-04 0
SLX 1746-331        2003   80415-01-18-00   52877.7098    49.51    8.894    1.593  4.655e-03  7.631e-04 0
SLX 1746-331        2003   80415-01-19-00   52881.6468    53.45    9.292    1.654  4.390e-03  7.434e-04 0
SLX 1746-331        2003   80415-01-19-01   52884.5354    56.34    5.096    0.908  4.205e-03  7.290e-04 0
Swift J1539.2-6227  2008   94702-01-07-07   54946.3787    10.34    1.240    0.203  7.484e-04  7.812e-05 0
Swift J1539.2-6227  2008   94702-01-07-01   54946.4467    10.40    1.406    0.289  7.464e-04  7.796e-05 0
Swift J1539.2-6227  2008   94702-01-09-03   54962.3937    26.35    1.206    0.153  4.029e-04  4.904e-05 0
Swift J1539.2-6227  2008   94702-01-09-04   54963.2450    27.20    1.545    0.198  3.899e-04  4.784e-05 0
Swift J1539.2-6227  2008   94702-01-09-05   54964.4451    28.40    1.806    0.242  3.722e-04  4.619e-05 0
Swift J1539.2-6227  2008   94702-01-09-06   54965.7501    29.71    1.947    0.278  3.539e-04  4.446e-05 0
Swift J1539.2-6227  2008   94702-01-10-02   54968.3414    32.30    2.937    1.516  3.201e-04  4.120e-05 0
Swift J1539.2-6227  2008   94702-01-10-03   54969.3910    33.35    3.119    0.485  3.074e-04  3.995e-05 0
Swift J1539.2-6227  2008   94702-01-10-04   54970.1741    34.13    3.264    0.660  2.982e-04  3.904e-05 0
Swift J1539.2-6227  2008   94702-01-10-06   54972.4220    36.38    2.533    0.445  2.734e-04  3.653e-05 0
XTE J1550-564       1998   40401-01-95-00   51305.1476     0.93    2.235    0.557  8.205e-04  1.598e-04 0
XTE J1550-564       1998   40401-01-95-01   51305.1985     0.98    1.872    0.630  8.164e-04  1.590e-04 0
XTE J1550-564       1998   40401-01-96-00   51307.3323     3.12    1.381    0.277  6.636e-04  1.304e-04 0
XTE J1550-564       1998   40401-01-96-01   51307.4016     3.19    1.380    0.275  6.592e-04  1.295e-04 1
XTE J1550-564       1998   40401-01-97-00   51309.7425     5.53    1.795    0.362  5.251e-04  1.042e-04 0
XTE J1550-564       1998   40401-01-98-00   51311.5294     7.31    2.501    0.563  4.415e-04  8.825e-05 0
XTE J1550-564       1998   40401-01-99-00   51313.3275     9.11    2.202    0.562  3.707e-04  7.469e-05 0
XTE J1550-564       1998   40401-01-99-01   51318.7982    14.58    2.601    0.820  2.179e-04  4.501e-05 0
XTE J1550-564       2000   50134-01-04-00   51676.4077     3.80    1.253    0.221  1.839e-02  3.209e-03 1
XTE J1550-564       2000   50134-01-05-00   51678.4663     5.86    1.618    0.296  1.598e-02  2.914e-03 1
XTE J1550-564       2000   50135-01-01-00   51680.3910     7.78    1.717    0.327  1.402e-02  2.667e-03 1
XTE J1550-564       2000   50135-01-02-00   51682.3160     9.71    2.151    0.428  1.230e-02  2.443e-03 1
XTE J1550-564       2000   50135-01-03-00   51683.7864    11.18    2.545    0.523  1.113e-02  2.284e-03 1
XTE J1550-564       2000   50135-01-04-00   51684.7692    12.16    2.683    0.564  1.040e-02  2.184e-03 0
XTE J1550-564       2000   50135-01-05-00   51686.3049    13.70    2.902    0.631  9.371e-03  2.037e-03 1
XTE J1550-564       2000   50135-01-06-00   51687.2321    14.62    3.104    0.690  8.798e-03  1.952e-03 1
XTE J1550-564       2000   50135-01-07-00   51688.8470    16.24    3.541    0.816  7.881e-03  1.812e-03 0
XTE J1550-564       2000   50135-01-08-00   51690.7747    18.17    3.837    0.922  6.912e-03  1.658e-03 0
XTE J1550-564       2000   50135-01-08-01   51690.8452    18.24    4.016    0.970  6.879e-03  1.653e-03 0
XTE J1550-564       2000   50135-01-09-00   51692.5643    19.96    4.502    1.124  6.118e-03  1.525e-03 0
XTE J1550-564       2000   50135-01-10-00   51693.4116    20.80    5.175    1.318  5.775e-03  1.466e-03 0
XTE J1550-564       2000   50135-01-11-00   51695.2713    22.66    5.433    1.435  5.088e-03  1.343e-03 0
XTE J1550-564       2000   50135-01-12-00   51696.4846    23.88    6.193    1.681  4.685e-03  1.267e-03 0
XTE J1550-564       2000   50135-01-13-00   51698.9486    26.34    6.832    1.997  3.961e-03  1.126e-03 0
XTE J1550-564       2000   50135-01-14-00   51702.5165    29.91    8.975    2.740  3.106e-03  9.460e-04 0
XTE J1550-564       2000   50135-01-15-00   51703.6551    31.05    9.021    2.824  2.874e-03  8.942e-04 0
XTE J1550-564       2000   50135-01-16-00   51705.9920    33.38    9.752    3.196  2.451e-03  7.960e-04 0
XTE J1550-564       2000   50135-01-17-00   51707.5004    34.89   10.646    3.564  2.212e-03  7.378e-04 0
XTE J1550-564       2000   50135-01-18-00   51710.7993    38.19    3.403    1.364  1.767e-03  6.238e-04 0
XTE J1550-564       2000   50135-01-19-00   51711.8378    39.23    6.059    2.342  1.646e-03  5.914e-04 0
XTE J1550-564       2000   50135-01-20-00   51712.6365    40.03   15.245    6.075  1.559e-03  5.675e-04 0
XTE J1550-564       2000   50135-01-21-00   51713.5741    40.97   15.509    5.768  1.463e-03  5.407e-04 0
XTE J1550-564       2000   50135-01-22-00   51714.7865    42.18   15.493    6.711  1.347e-03  5.076e-04 0
XTE J1550-564       2000   50135-01-23-00   51715.5673    42.96   14.871    5.929  1.277e-03  4.874e-04 0
XTE J1550-564       2000   50135-01-24-00   51716.4997    43.89   14.871    5.858  1.198e-03  4.641e-04 0
XTE J1550-564       2000   50135-01-24-01   51716.7411    44.13   15.049    6.652  1.179e-03  4.583e-04 0
XTE J1550-564       2000   50135-01-24-02   51717.0561    44.45   13.715    5.804  1.154e-03  4.507e-04 0
XTE J1550-564       2000   50135-01-25-01   51717.2544    44.65   13.354    5.299  1.138e-03  4.461e-04 0
XTE J1550-564       2000   50135-01-25-02   51717.4606    44.85   16.000    6.604  1.122e-03  4.413e-04 0
XTE J1550-564       2000   50135-01-25-00   51717.7749    45.17   12.149    5.943  1.099e-03  4.340e-04 0
XTE J1550-564       2000   50135-01-26-00   51720.4097    47.80   10.789    4.878  9.182e-04  3.774e-04 0
XTE J1550-564       2000   50135-01-27-01   51723.7445    51.14   15.337    6.777  7.316e-04  3.157e-04 0
XTE J1550-564       2000   50135-01-30-00   51741.4008    68.79    3.618    2.361  2.198e-04  1.190e-04 0
XTE J1650-500       2001   60113-01-40-00   52232.0456     1.22    1.308    0.205  3.529e-03  5.326e-04 1
XTE J1650-500       2001   60118-02-11-00   52233.2426     2.41    1.402    0.218  3.375e-03  5.114e-04 1
XTE J1650-500       2001   60118-02-12-00   52234.5476     3.72    1.642    0.252  3.215e-03  4.893e-04 1
XTE J1650-500       2001   60113-01-39-02   52235.6298     4.80    1.649    0.254  3.087e-03  4.717e-04 1
XTE J1650-500       2001   60118-02-13-00   52236.1484     5.32    1.750    0.269  3.028e-03  4.635e-04 1
XTE J1650-500       2001   60118-02-14-00   52236.8636     6.03    1.752    0.270  2.948e-03  4.524e-04 1
XTE J1650-500       2001   60118-02-15-00   52237.9228     7.09    1.802    0.278  2.834e-03  4.366e-04 1
XTE J1650-500       2001   60118-02-16-00   52265.6900    34.86    5.277    0.921  1.005e-03  1.744e-04 0
XTE J1650-500       2001   60118-02-17-00   52267.8933    37.06    3.367    0.657  9.260e-04  1.623e-04 0
XTE J1650-500       2001   60118-02-18-00   52270.0067    39.18   16.568    2.995  8.557e-04  1.515e-04 0
XTE J1650-500       2001   60118-02-19-00   52273.1108    42.28   37.640   14.032  7.621e-04  1.370e-04 0
XTE J1650-500       2001   60118-02-20-00   52275.1590    44.33    4.609    1.076  7.060e-04  1.282e-04 0
XTE J1650-500       2001   60118-02-21-00   52277.5461    46.72    8.605    1.611  6.458e-04  1.186e-04 0
XTE J1650-500       2001   60118-02-22-00   52279.9047    49.07    7.046    1.337  5.914e-04  1.099e-04 0
XTE J1650-500       2001   60118-02-24-00   52283.7564    52.93    8.134    1.593  5.122e-04  9.702e-05 0
XTE J1650-500       2001   60118-02-25-00   52285.0167    54.19   19.469    3.841  4.887e-04  9.314e-05 0
XTE J1650-500       2001   60118-02-26-00   52287.6376    56.81    7.535    3.462  4.431e-04  8.557e-05 0
XTE J1650-500       2001   60118-02-28-00   52291.7488    60.92    4.754    0.950  3.801e-04  7.492e-05 0
XTE J1650-500       2001   60118-02-29-00   52293.5952    62.76    3.909    0.788  3.548e-04  7.058e-05 0
XTE J1650-500       2001   60118-02-30-00   52295.6443    64.81    4.876    0.991  3.287e-04  6.606e-05 0
XTE J1650-500       2001   60118-02-31-00   52298.0549    67.22    6.742    1.414  3.004e-04  6.111e-05 0
XTE J1650-500       2001   60118-02-32-00   52299.9421    69.11   10.053    2.127  2.799e-04  5.749e-05 0
XTE J1650-500       2001   60118-02-33-00   52301.0811    70.25    2.272    0.664  2.683e-04  5.541e-05 0
XTE J1650-500       2001   60118-02-34-00   52303.7081    72.88    4.179    0.897  2.432e-04  5.090e-05 0
XTE J1650-500       2001   60118-02-35-00   52305.7592    74.93    3.389    0.723  2.253e-04  4.763e-05 0
XTE J1650-500       2001   60118-02-36-00   52307.0917    76.26    2.903    0.623  2.144e-04  4.562e-05 0
XTE J1650-500       2001   60118-02-37-00   52309.7230    78.89    4.061    0.892  1.943e-04  4.190e-05 0
XTE J1650-500       2001   60118-02-38-00   52311.1921    80.36    6.294    1.435  1.840e-04  3.995e-05 0
XTE J1650-500       2001   60118-02-39-00   52313.6158    82.79   11.315    3.058  1.680e-04  3.694e-05 0
XTE J1650-500       2001   60118-02-40-00   52315.6648    84.83    9.724    2.870  1.557e-04  3.456e-05 0
XTE J1650-500       2001   60118-02-41-00   52317.5780    86.75    5.606    2.047  1.449e-04  3.248e-05 0
XTE J1650-500       2001   70124-01-01-00   52319.1175    88.29   10.334    2.570  1.368e-04  3.090e-05 0
XTE J1650-500       2001   70124-01-02-00   52321.6830    90.85    1.906    0.460  1.243e-04  2.843e-05 0
XTE J1650-500       2001   70124-01-03-00   52323.7999    92.97    2.722    0.643  1.149e-04  2.654e-05 0
XTE J1650-500       2001   70124-01-04-00   52325.6556    94.83    3.763    1.047  1.072e-04  2.499e-05 0
XTE J1650-500       2001   70124-01-05-00   52327.4381    96.61    7.965    2.738  1.003e-04  2.358e-05 0
XTE J1650-500       2001   70124-01-07-01   52331.4671   100.64   17.064    7.262  8.631e-05  2.069e-05 0
XTE J1650-500       2001   70124-01-09-00   52335.1669   104.34    8.476    2.380  7.517e-05  1.834e-05 0
XTE J1650-500       2001   70124-01-10-00   52338.2369   107.41    6.127    2.461  6.703e-05  1.659e-05 0
XTE J1650-500       2001   70124-01-12-00   52342.5565   111.73    2.185    0.664  5.705e-05  1.441e-05 0
XTE J1650-500       2001   70124-01-13-00   52345.0053   114.18    4.356    1.277  5.207e-05  1.330e-05 0
XTE J1650-500       2001   70124-01-15-00   52348.9826   118.15   11.991    5.103  4.489e-05  1.167e-05 0
XTE J1650-500       2001   70124-01-18-00   52354.7826   123.95    8.638    4.702  3.615e-05  9.652e-06 0
XTE J1650-500       2001   70124-01-19-00   52356.6197   125.79    2.551    1.215  3.375e-05  9.087e-06 0
XTE J1650-500       2001   70124-01-20-00   52358.5998   127.77    1.457    0.408  3.135e-05  8.514e-06 0
XTE J1720-318       2003   70123-01-10-00   52735.3848     5.79    1.520    0.203  3.683e-03  4.891e-04 1
XTE J1720-318       2003   70123-01-10-01   52739.7342    10.14    1.554    0.218  3.023e-03  4.228e-04 1
XTE J1720-318       2003   70123-01-11-00   52742.8367    13.24    1.482    0.216  2.626e-03  3.809e-04 1
XTE J1720-318       2003   70123-01-11-01   52746.5864    16.99    1.331    0.202  2.215e-03  3.356e-04 1
XTE J1720-318       2003   70123-01-12-00   52750.4628    20.87    1.325    0.210  1.857e-03  2.942e-04 1
XTE J1720-318       2003   70123-01-12-01   52753.6365    24.04    1.302    0.214  1.608e-03  2.639e-04 1
XTE J1720-318       2003   70123-01-13-00   52755.6774    26.08    1.287    0.216  1.465e-03  2.460e-04 1
XTE J1720-318       2003   70123-01-13-01   52759.8198    30.22    1.390    0.245  1.214e-03  2.131e-04 1
XTE J1720-318       2003   70123-01-14-00   52762.8977    33.30    1.555    0.283  1.056e-03  1.914e-04 0
XTE J1720-318       2003   70123-01-14-01   52764.6822    35.09    1.559    0.289  9.735e-04  1.798e-04 0
XTE J1720-318       2003   70123-01-15-00   52770.6419    41.05    1.409    0.291  7.426e-04  1.457e-04 0
XTE J1720-318       2003   70123-01-15-01   52774.7328    45.14    1.526    0.312  6.167e-04  1.259e-04 0
XTE J1720-318       2003   70123-01-16-00   52778.6780    49.08    1.302    0.276  5.155e-04  1.092e-04 0
XTE J1752-223       2009   95360-01-08-06   55272.8931     0.69    1.201    0.077  1.593e-02  7.335e-04 1
XTE J1752-223       2009   95360-01-08-07   55273.9969     1.79    1.185    0.139  1.548e-02  7.250e-04 1
XTE J1752-223       2009   95360-01-09-00   55274.0119     1.80    1.217    0.085  1.547e-02  7.248e-04 1
XTE J1752-223       2009   95360-01-09-07   55274.5344     2.33    1.200    0.084  1.527e-02  7.208e-04 1
XTE J1752-223       2009   95360-01-09-02   55276.3118     4.10    1.209    0.106  1.459e-02  7.069e-04 1
XTE J1752-223       2009   95360-01-09-03   55277.3476     5.14    1.157    0.077  1.420e-02  6.987e-04 1
XTE J1752-223       2009   95360-01-09-04   55278.5899     6.38    1.202    0.083  1.376e-02  6.889e-04 1
XTE J1752-223       2009   95360-01-09-05   55279.6348     7.43    1.303    0.119  1.339e-02  6.805e-04 1
XTE J1752-223       2009   95360-01-09-06   55280.3040     8.10    1.324    0.114  1.316e-02  6.752e-04 1
XTE J1752-223       2009   95360-01-10-00   55281.7263     9.52    1.363    0.123  1.269e-02  6.639e-04 1
XTE J1752-223       2009   95360-01-10-01   55282.5729    10.37    1.486    0.100  1.242e-02  6.571e-04 1
XTE J1752-223       2009   95360-01-10-02   55283.8934    11.69    1.718    0.120  1.200e-02  6.466e-04 1
XTE J1752-223       2009   95360-01-10-03   55284.4640    12.26    1.740    0.110  1.183e-02  6.420e-04 1
XTE J1752-223       2009   95360-01-10-04   55285.4492    13.24    1.884    0.118  1.153e-02  6.341e-04 1
XTE J1752-223       2009   95360-01-10-05   55286.7615    14.55    1.962    0.119  1.115e-02  6.237e-04 1
XTE J1752-223       2009   95360-01-10-06   55287.6720    15.46    1.934    0.120  1.089e-02  6.164e-04 1
XTE J1752-223       2009   95360-01-11-00   55288.7986    16.59    1.904    0.115  1.058e-02  6.074e-04 1
XTE J1752-223       2009   95360-01-11-01   55289.3621    17.15    2.099    0.125  1.043e-02  6.030e-04 1
XTE J1752-223       2009   95360-01-11-02   55290.2828    18.08    2.243    0.132  1.018e-02  5.957e-04 1
XTE J1752-223       2009   95360-01-11-03   55291.5248    19.32    2.383    0.143  9.863e-03  5.859e-04 1
XTE J1752-223       2009   95360-01-11-04   55293.1130    20.91    2.394    0.146  9.469e-03  5.734e-04 1
XTE J1752-223       2009   95360-01-11-05   55294.2650    22.06    2.428    0.150  9.192e-03  5.644e-04 0
XTE J1752-223       2009   95360-01-12-01   55296.8978    24.69    2.539    0.162  8.591e-03  5.440e-04 1
XTE J1752-223       2009   95360-01-12-02   55298.1831    25.98    2.739    0.179  8.311e-03  5.342e-04 0
XTE J1752-223       2009   95360-01-12-03   55299.9498    27.74    2.846    0.188  7.942e-03  5.208e-04 1
XTE J1752-223       2009   95360-01-12-04   55301.8086    29.60    2.815    0.192  7.572e-03  5.068e-04 0
XTE J1752-223       2009   95702-01-01-01   55303.6363    31.43    2.800    0.193  7.224e-03  4.933e-04 1
XTE J1752-223       2009   95702-01-01-03   55305.5974    33.39    3.001    0.214  6.869e-03  4.790e-04 0
XTE J1752-223       2009   95702-01-01-04   55306.9569    34.75    3.190    0.230  6.633e-03  4.692e-04 0
XTE J1752-223       2009   95702-01-01-05   55307.2358    35.03    2.304    0.181  6.585e-03  4.673e-04 0
XTE J1752-223       2009   95702-01-01-00   55308.8016    36.59    3.128    0.228  6.325e-03  4.562e-04 0
XTE J1752-223       2009   95702-01-02-00   55309.9097    37.70    3.169    0.235  6.148e-03  4.484e-04 0
XTE J1752-223       2009   95702-01-02-01   55310.6975    38.49    3.131    0.232  6.024e-03  4.429e-04 1
XTE J1752-223       2009   95702-01-02-02   55311.9315    39.72    3.188    0.241  5.836e-03  4.345e-04 0
XTE J1752-223       2009   95702-01-02-03   55312.5965    40.39    3.070    0.369  5.737e-03  4.299e-04 0
XTE J1752-223       2009   95702-01-02-04   55313.5043    41.30    3.278    0.253  5.605e-03  4.238e-04 0
XTE J1752-223       2009   95702-01-02-05   55314.6799    42.47    3.262    0.253  5.438e-03  4.160e-04 0
XTE J1752-223       2009   95702-01-03-00   55316.0561    43.85    3.232    0.255  5.249e-03  4.069e-04 0
XTE J1752-223       2009   95702-01-03-01   55317.1697    44.96    3.302    0.263  5.101e-03  3.996e-04 0
XTE J1752-223       2009   95702-01-03-02   55318.5411    46.33    3.323    0.268  4.924e-03  3.908e-04 0
XTE J1752-223       2009   95702-01-03-03   55319.9724    47.76    3.070    0.251  4.746e-03  3.818e-04 0
XTE J1752-223       2009   95702-01-03-08   55320.0383    47.83    3.173    0.268  4.738e-03  3.814e-04 0
XTE J1752-223       2009   95702-01-03-04   55320.5023    48.29    3.101    0.255  4.682e-03  3.785e-04 0
XTE J1752-223       2009   95702-01-03-05   55321.6759    49.47    3.338    0.276  4.543e-03  3.712e-04 0
XTE J1752-223       2009   95702-01-03-06   55322.1364    49.93    3.410    0.286  4.489e-03  3.684e-04 0
XTE J1752-223       2009   95702-01-04-00   55323.4287    51.22    3.990    0.338  4.343e-03  3.606e-04 0
XTE J1752-223       2009   95702-01-04-01   55325.0068    52.80    4.068    0.425  4.170e-03  3.511e-04 0
XTE J1752-223       2009   95702-01-04-03   55326.4448    54.24    4.432    0.390  4.019e-03  3.427e-04 0
XTE J1752-223       2009   95702-01-04-04   55327.7407    55.53    4.824    0.430  3.887e-03  3.353e-04 0
XTE J1752-223       2009   95702-01-04-05   55328.5849    56.38    4.621    0.407  3.803e-03  3.305e-04 0
XTE J1752-223       2009   95702-01-04-06   55329.7688    57.56    4.541    0.505  3.689e-03  3.239e-04 0
XTE J1752-223       2009   95702-01-05-00   55330.4392    58.23    5.236    0.469  3.626e-03  3.202e-04 0
XTE J1752-223       2009   95702-01-05-01   55331.7245    59.52    5.323    0.648  3.508e-03  3.131e-04 0
XTE J1752-223       2009   95702-01-05-03   55333.7136    61.51    6.490    0.627  3.333e-03  3.025e-04 0
XTE J1752-223       2009   95702-01-05-04   55334.7320    62.52    5.987    0.602  3.247e-03  2.972e-04 0
XTE J1752-223       2009   95702-01-05-06   55336.5137    64.31    6.434    0.734  3.102e-03  2.880e-04 0
XTE J1752-223       2009   95702-01-06-00   55338.5437    66.34    7.282    0.704  2.944e-03  2.779e-04 0
XTE J1752-223       2009   95702-01-06-02   55340.7110    68.50    6.391    0.622  2.785e-03  2.674e-04 0
XTE J1752-223       2009   95702-01-06-03   55342.4624    70.25    6.867    0.693  2.662e-03  2.591e-04 0
XTE J1752-223       2009   95702-01-07-00   55344.6668    72.46    5.279    0.682  2.515e-03  2.490e-04 0
XTE J1752-223       2009   95702-01-07-01   55346.1771    73.97    5.158    0.532  2.419e-03  2.423e-04 0
XTE J1752-223       2009   95702-01-07-02   55347.2880    75.08    4.602    0.482  2.351e-03  2.375e-04 0
XTE J1752-223       2009   95702-01-07-05   55348.6948    76.49    3.829    0.410  2.268e-03  2.314e-04 0
XTE J1752-223       2009   95702-01-07-03   55350.0295    77.82    3.107    0.450  2.191e-03  2.258e-04 0
XTE J1752-223       2009   95702-01-08-00   55352.8020    80.59    2.532    0.269  2.040e-03  2.146e-04 0
XTE J1752-223       2009   95702-01-08-01   55354.8697    82.66    2.535    0.275  1.935e-03  2.065e-04 0
XTE J1752-223       2009   95702-01-08-02   55356.1763    83.97    2.285    0.253  1.871e-03  2.015e-04 0
XTE J1752-223       2009   95702-01-09-00   55358.5592    86.35    2.141    0.240  1.760e-03  1.927e-04 0
XTE J1752-223       2009   95702-01-09-01   55360.2305    88.02    1.955    0.252  1.686e-03  1.868e-04 0
XTE J1752-223       2009   95702-01-09-02   55362.2599    90.05    1.997    0.329  1.600e-03  1.797e-04 0
XTE J1752-223       2009   95702-01-09-03   55364.8918    92.68    1.989    0.231  1.495e-03  1.710e-04 0
XTE J1752-223       2009   95702-01-10-00   55366.8526    94.64    1.999    0.237  1.422e-03  1.647e-04 0
XTE J1752-223       2009   95702-01-10-01   55368.9481    96.74    2.058    0.248  1.347e-03  1.582e-04 0
XTE J1752-223       2009   95702-01-10-02   55371.9549    99.75    1.860    0.226  1.247e-03  1.493e-04 0
XTE J1752-223       2009   95702-01-11-00   55374.1110   101.90    2.817    0.388  1.180e-03  1.431e-04 0
XTE J1752-223       2009   95702-01-11-01   55377.2257   105.02    2.879    0.365  1.089e-03  1.347e-04 0
XTE J1752-223       2009   95702-01-12-01   55383.4618   111.25    8.925    6.676  9.275e-04  1.191e-04 0
XTE J1752-223       2009   95702-01-13-00   55414.2435   142.04    4.719    0.745  4.203e-04  6.386e-05 0
XTE J1817-330       2006   91110-02-96-00   53889.4122     0.43    1.144    0.140  3.369e-03  2.847e-04 0
XTE J1817-330       2006   91110-02-96-01   53891.4448     2.47    1.279    0.127  3.096e-03  2.662e-04 1
XTE J1817-330       2006   91110-02-96-02   53893.8131     4.83    1.402    0.137  2.806e-03  2.461e-04 0
XTE J1817-330       2006   91110-02-97-00   53895.9806     7.00    1.443    0.169  2.565e-03  2.291e-04 0
XTE J1817-330       2006   91110-02-97-01   53897.8754     8.90    1.392    0.141  2.371e-03  2.153e-04 0
XTE J1817-330       2006   91110-02-97-02   53900.3037    11.32    1.525    0.152  2.143e-03  1.987e-04 1
XTE J1817-330       2006   91110-02-98-00   53903.1196    14.14    1.457    0.213  1.907e-03  1.811e-04 0
XTE J1817-330       2006   91110-02-98-02   53907.1113    18.13    1.333    0.167  1.616e-03  1.587e-04 0
XTE J1817-330       2006   91110-02-99-00   53909.9266    20.95    1.578    0.163  1.437e-03  1.446e-04 0
XTE J1817-330       2006   91110-02-99-01   53911.8995    22.92    1.586    0.208  1.324e-03  1.355e-04 0
XTE J1817-330       2006   91110-02-01-10   53917.7324    28.75    3.913    0.604  1.039e-03  1.117e-04 0
XTE J1817-330       2006   91110-02-01-11   53922.3650    33.39    6.714    1.150  8.574e-04  9.570e-05 0
XTE J1817-330       2006   91110-02-02-10   53924.6617    35.68    2.542    0.345  7.794e-04  8.863e-05 0
XTE J1817-330       2006   91110-02-02-11   53926.4994    37.52    1.945    0.238  7.221e-04  8.334e-05 0
XTE J1817-330       2006   91110-02-03-10   53930.8947    41.92    2.937    0.404  6.017e-04  7.190e-05 0
XTE J1817-330       2006   91110-02-03-11   53932.9221    43.94    2.829    0.532  5.531e-04  6.716e-05 0
XTE J1817-330       2006   91110-02-04-10   53938.7387    49.76    1.489    0.197  4.344e-04  5.516e-05 0
XTE J1817-330       2006   91110-02-04-11   53941.8933    52.91    1.547    0.220  3.811e-04  4.955e-05 0
XTE J1859+226       1999   50401-01-01-00   51613.6600     8.79    2.701    0.601  4.931e-03  1.090e-03 0
XTE J1859+226       1999   50401-01-02-00   51619.8998    15.03    9.536    2.447  3.904e-03  8.829e-04 0
XTE J1859+226       1999   50401-01-03-00   51622.9636    18.09    2.424    0.826  3.481e-03  7.961e-04 0
XTE J1859+226       1999   50401-01-03-01   51623.5481    18.68    2.120    0.573  3.406e-03  7.806e-04 0
XTE J1859+226       1999   50401-01-04-00   51626.6123    21.74    2.296    0.771  3.037e-03  7.040e-04 0
H1743-322           2004   90115-01-04-00   53300.2147     5.49    1.684    0.581  5.079e-03  1.749e-03 0
H1743-322           2004   90115-01-04-10   53302.7023     7.98    1.562    0.542  4.223e-03  1.461e-03 0
H1743-322           2004   90115-01-04-20   53302.8718     8.15    1.557    0.539  4.170e-03  1.443e-03 0
H1743-322           2004   90115-01-05-01   53309.9675    15.25    1.975    0.699  2.464e-03  8.639e-04 0
H1743-322           2004   90115-01-05-03   53310.8904    16.17    1.882    0.702  2.301e-03  8.083e-04 0
H1743-322           2004   90115-01-05-10   53311.2115    16.49    1.902    0.671  2.246e-03  7.898e-04 0
H1743-322           2004   90115-01-05-04   53312.7410    18.02    1.998    0.740  2.005e-03  7.074e-04 0
H1743-322           2004   90115-01-06-00   53314.7578    20.04    1.581    0.580  1.727e-03  6.117e-04 0
H1743-322           2005   91428-01-02-01   53627.4321     6.50    1.784    0.292  1.534e-02  2.492e-03 1
H1743-322           2005   91428-01-03-00   53630.6421     9.71    2.539    0.440  1.275e-02  2.206e-03 0
H1743-322           2005   91428-01-03-01   53635.1490    14.21    3.911    0.740  9.841e-03  1.857e-03 0
H1743-322           2005   91428-01-04-00   53639.0188    18.08    4.522    0.922  7.877e-03  1.598e-03 0
H1743-322           2005   91428-01-04-01   53640.9837    20.05    4.824    1.121  7.035e-03  1.479e-03 0
H1743-322           2005   91428-01-05-00   53645.9630    25.03    4.581    1.179  5.284e-03  1.212e-03 0
H1743-322           2005   91428-01-05-01   53649.2389    28.30    4.111    1.142  4.376e-03  1.060e-03 0
H1743-322           2005   91428-01-06-00   53652.6007    31.67    4.490    1.229  3.607e-03  9.224e-04 0
H1743-322           2005   91428-01-07-00   53660.8441    39.91    1.848    0.609  2.245e-03  6.499e-04 0
H1743-322           2005   91428-01-08-00   53668.3755    47.44    1.616    0.577  1.456e-03  4.673e-04 0
H1743-322           2008   93427-01-04-01   54497.9083     0.55    1.153    0.140  9.880e-03  1.184e-03 1
H1743-322           2008   93427-01-04-00   54498.8896     1.53    1.243    0.154  9.082e-03  1.121e-03 1
H1743-322           2008   93427-01-04-02   54500.8528     3.50    1.476    0.194  7.674e-03  1.006e-03 1
H1743-322           2008   93427-01-04-03   54502.8809     5.52    1.447    0.202  6.448e-03  8.991e-04 1
H1743-322           2008   93427-01-05-00   54504.9419     7.58    1.397    0.208  5.403e-03  8.013e-04 0
H1743-322           2008   93427-01-05-03   54509.6001    12.24    1.537    0.262  3.623e-03  6.141e-04 0
H1743-322           2008   93427-01-05-02   54510.7679    13.41    1.694    0.300  3.277e-03  5.736e-04 0
H1743-322           2008   93427-01-06-00   54512.6003    15.24    1.777    0.329  2.800e-03  5.148e-04 0
H1743-322           2008   93427-01-06-02   54514.4415    17.08    2.096    0.451  2.391e-03  4.609e-04 0
H1743-322           2008   93427-01-06-03   54516.9023    19.55    1.887    0.399  1.936e-03  3.967e-04 0
H1743-322           2008   93427-01-07-06   54518.3007    20.94    1.400    0.342  1.717e-03  3.639e-04 0
H1743-322           2009   94413-01-07-00   55016.3243     4.81    1.441    0.282  1.594e-02  3.072e-03 1
H1743-322           2009   94413-01-07-01   55019.4620     7.95    1.827    0.363  1.342e-02  2.652e-03 0
H1743-322           2009   94413-01-07-02   55021.4253     9.92    1.738    0.352  1.205e-02  2.421e-03 1
H1743-322           2009   94413-01-08-02   55023.1293    11.62    1.952    0.398  1.097e-02  2.237e-03 0
H1743-322           2009   94413-01-08-00   55025.2772    13.77    2.158    0.449  9.753e-03  2.026e-03 0
H1743-322           2009   94413-01-08-01   55028.8876    17.38    2.591    0.558  8.000e-03  1.717e-03 0
H1743-322           2009   94413-01-09-00   55031.2967    19.79    2.601    0.573  7.009e-03  1.537e-03 0
H1743-322           2009   94413-01-09-01   55035.1488    23.64    3.169    0.724  5.673e-03  1.290e-03 0
H1743-322           2009   94413-01-10-00   55037.1906    25.68    2.614    0.624  5.071e-03  1.175e-03 0
H1743-322           2009   94413-01-10-01   55039.1346    27.62    3.232    0.856  4.558e-03  1.076e-03 0
H1743-322           2009   94413-01-10-02   55042.2091    30.70    3.139    0.842  3.850e-03  9.355e-04 0
H1743-322           2009   94413-01-11-00   55045.0841    33.57    3.764    0.949  3.288e-03  8.208e-04 0
H1743-322           2009   94413-01-11-02   55049.6193    38.11    2.194    0.620  2.563e-03  6.676e-04 0
H1743-322           2009   94413-01-12-00   55051.2386    39.73    2.792    0.742  2.345e-03  6.201e-04 0
H1743-322           2009   94413-01-12-01   55053.8073    42.30    2.438    0.667  2.037e-03  5.515e-04 0
H1743-322           2009   94413-01-12-02   55055.6204    44.11    1.870    0.586  1.844e-03  5.076e-04 0
H1743-322           2010   95360-14-22-01   55455.4388     0.07    1.115    0.109  1.491e-02  1.365e-03 1
H1743-322           2010   95360-14-23-00   55456.6815     1.32    1.583    0.152  1.397e-02  1.297e-03 0
H1743-322           2010   95360-14-23-01   55457.1251     1.76    1.811    0.171  1.365e-02  1.274e-03 0
H1743-322           2010   95360-14-24-00   55458.6415     3.28    2.058    0.199  1.260e-02  1.197e-03 0
H1743-322           2010   95360-14-24-01   55459.6883     4.32    2.261    0.219  1.193e-02  1.147e-03 0
H1743-322           2010   95360-14-25-00   55460.6009     5.24    2.352    0.230  1.137e-02  1.106e-03 0
H1743-322           2010   95360-14-25-01   55462.5606     7.19    2.314    0.232  1.026e-02  1.022e-03 0
H1743-322           2010   95360-14-26-00   55463.3895     8.02    2.512    0.254  9.827e-03  9.884e-04 0
H1743-322           2010   95360-14-27-00   55464.6541     9.29    2.764    0.289  9.197e-03  9.396e-04 0
H1743-322           2010   95360-14-28-00   55465.1131     9.75    3.111    0.323  8.978e-03  9.225e-04 0
H1743-322           2010   95360-14-26-01   55466.0805    10.71    3.017    0.316  8.534e-03  8.875e-04 0
H1743-322           2010   95360-14-26-02   55467.5263    12.16    3.286    0.356  7.911e-03  8.377e-04 0
H1743-322           2010   95360-14-27-01   55468.1173    12.75    3.864    0.419  7.670e-03  8.182e-04 0
H1743-322           2010   95360-14-28-01   55469.0193    13.65    4.025    0.440  7.316e-03  7.893e-04 0
H1743-322           2010   95360-14-30-00   55472.8251    17.46    3.055    0.642  5.993e-03  6.783e-04 0
H1743-322           2010   95360-14-31-00   55476.6060    21.24    4.434    0.577  4.916e-03  5.834e-04 0
H1743-322           2010   95360-14-32-00   55478.2389    22.87    4.650    0.569  4.512e-03  5.466e-04 0
H1743-322           2010   95360-14-33-00   55479.0971    23.73    4.733    0.594  4.314e-03  5.282e-04 0
H1743-322           2010   95360-14-34-00   55482.6237    27.26    4.399    0.575  3.586e-03  4.585e-04 0
H1743-322           2010   95360-14-35-00   55487.1306    31.76    2.567    0.450  2.831e-03  3.823e-04 0
H1743-322           2010   95360-14-35-01   55489.2283    33.86    2.579    0.616  2.537e-03  3.511e-04 0
H1743-322           2011   96425-01-05-01   55690.1374     4.16    1.552    0.249  1.639e-02  2.616e-03 1
H1743-322           2011   96425-01-05-02   55691.5184     5.54    1.680    0.283  1.470e-02  2.467e-03 1
H1743-322           2011   96425-01-05-03   55693.0058     7.03    1.521    0.270  1.308e-02  2.316e-03 0
H1743-322           2011   96425-01-06-00   55694.0120     8.03    1.651    0.304  1.208e-02  2.217e-03 0
H1743-322           2011   96425-01-06-01   55695.4304     9.45    1.673    0.323  1.080e-02  2.083e-03 0
H1743-322           2011   96425-01-06-02   55697.0550    11.08    1.712    0.349  9.505e-03  1.937e-03 0
H1743-322           2011   96425-01-06-03   55698.5021    12.52    1.839    0.394  8.481e-03  1.813e-03 0
H1743-322           2011   96425-01-06-04   55700.1891    14.21    1.988    0.450  7.426e-03  1.675e-03 0
H1743-322           2011   96425-01-07-00   55701.8498    15.87    2.084    0.497  6.515e-03  1.547e-03 0
H1743-322           2011   96425-01-07-01   55705.1491    19.17    2.346    0.617  5.024e-03  1.314e-03 0
H1743-322           2011   96425-01-07-02   55707.3765    21.40    2.296    0.639  4.216e-03  1.172e-03 0
H1743-322           2011   96425-01-08-00   55709.0308    23.05    2.201    0.648  3.701e-03  1.075e-03 0
H1743-322           2011   96425-01-08-02   55713.4724    27.50    1.735    0.569  2.608e-03  8.451e-04 0
H1743-322           2011   96425-01-09-00   55716.6070    30.63    1.775    0.700  2.038e-03  7.092e-04 0

